GPU accelerated program synthesis: Enumerate semantics, not syntax!

Program synthesis is an umbrella term for generating programs and logical formulae from specifications. With the remarkable performance improvements that GPUs enable for deep learning, a natural question arose: can we also implement a search-based program synthesiser on GPUs to achieve similar performance improvements? In this article we discuss our insights on this question, based on recent works~. The goal is to build a synthesiser running on GPUs which takes as input positive and negative example traces and returns a logical formula accepting the positive and rejecting the negative traces. With GPU-friendly programming techniques -- using the semantics of formulae to minimise data movement and reduce data-dependent branching -- our synthesiser scales to significantly larger synthesis problems, and operates much faster than the previous CPU-based state-of-the-art. We believe the insights that make our approach GPU-friendly have wide potential for enhancing the performance of other formal methods (FM) workloads.

==> code/bottom-up_par.py <==
language_cache = empty # global, memoises results, needs synchronisation 

def enumerate(specification, size):
    for(op in operator_list): # for simplicity op has arity 2
        parallel (i + j = size - 1):
            parallel (left_program in language_cache(i)):
                parallel (right_program in language_cache(j)):
                    program = op(left_program,right_program)
                    if program satisfies specification:
                        return program
                    add_cache(program, language_cache(size))


==> code/enumerate.py <==
   def enumerate(specification):
       for(cost = 0 to infinity):
           candidate = next(cost)
           if candidate satisfies specification:
               return candidate


==> code/enumerate_par.py <==
   def enumerate(specification):
       parallel(cost = 0 to infinity):
           candidate = next(cost)
           if candidate satisfies specification:
               return candidate


==> code/enumerate_par_pn.py <==
   def enumerate(P, N):
       parallel(cost = 0 to infinity):
           phi = next(cost)
           if phi |= (P, N):
               return candidate


==> code/not.py <==
def branchfree_Not(cm):
    return [~cs for cs in cm]


==> code/u.py <==
def branchfree_U(cm1, cm2):
    outCm = []
    for i in range(len(cm1)):
        cs1 = cm1[i]
        cs2 = cm2[i]          (*@\label{u_line_0}@*)
        cs2 |= cs1 & (cs2 << 1)   (*@\label{u_line_1}@*)
        cs1 &= cs1 << 1           (*@\label{u_line_2}@*)
        cs2 |= cs1 & (cs2 << 2)   (*@\label{u_line_3}@*)
        cs1 &= cs1 << 2
        cs2 |= cs1 & (cs2 << 4)
        cs1 &= cs1 << 4
        cs2 |= cs1 & (cs2 << 8)
        cs1 &= cs1 << 8
        cs2 |= cs1 & (cs2 << 16)
        cs1 &= cs1 << 16
        cs2 |= cs1 & (cs2 << 32)
        outCm.append(cs2)
    return outCm

